Long geodesics on convex surfaces

We review the theory of intrinsic geometry of convex surfaces in the Euclidean space and prove the following theorem: if the surface of a convex body K contains arbitrary long closed simple geodesics, then K is an isosceles tetrahedron.

==> pics/geogebra_javascript.js <==
function ggbOnInit() {}

